Demographic effects of aggregation in the presence of a component Allee effect

The component Allee effect (AE) is the positive correlation between an organism's fitness component and population density. Depending on the population spatial structure, which determines the interactions between organisms, a component AE might lead to positive density-dependence in the population per capita growth rate and establish a demographic AE. However, existing spatial models impose a fixed population spatial structure, which limits the understanding of how a component AE and spatial dynamics jointly determine the existence of demographic AEs. We introduce a spatially explicit theoretical framework where spatial structure and population dynamics are emergent properties of the individual-level demographic and movement rates. This framework predicts various spatial patterns depending on its specific parameterization, including evenly spaced aggregates of organisms, that determine the demographic-level by-products of the component AE. We find that aggregation increases population abundance and allows population survival in harsher environments and at lower global population densities when compared with uniformly distributed organisms. Moreover, aggregation can prevent the component AE from manifesting at the population level or restrict it to the level of each independent aggregate. These results provide a mechanistic understanding of how component AEs might operate for different spatial structures and manifest at larger scales.

==> bibtext-doi.py <==
#!/usr/bin/env python
import sys, re
from unidecode import unidecode
import bibtexparser
from bibtexparser.bwriter import BibTexWriter
import http.client as httplib
import urllib

# Search for the DOI given a title; e.g.  "computation in Noisy Radio Networks"
# Credit to user13348, slight modifications
# http://tex.stackexchange.com/questions/6810/automatically-adding-doi-fields-to-a-hand-made-bibliography
def searchdoi(title, author):
  params = urllib.parse.urlencode({"titlesearch":"titlesearch", "auth2" : author, "atitle2" : title, "multi_hit" : "on", "article_title_search" : "Search", "queryType" : "author-title"})
  headers = {"User-Agent": "Mozilla/5.0" , "Accept": "text/html", "Content-Type" : "application/x-www-form-urlencoded", "Host" : "www.crossref.org"}
  # conn = httplib.HTTPConnection("www.crossref.org:80") # Not working any more, HTTPS required
  conn = httplib.HTTPSConnection("www.crossref.org")       
  conn.request("POST", "/guestquery/", params, headers)
  response = conn.getresponse()
  #print(response.status, response.reason)
  data = response.read()
  conn.close()
  return re.search(r'doi\.org/([^"^<^>]+)', str(data))

def normalize(string):
    """Normalize strings to ascii, without latex."""
    string = re.sub(r'[{}\\\'"^]',"", string)
    string = re.sub(r"\$.*?\$","",string) # better remove all math expressions
    return unidecode(string)

def get_authors(entry):
    """Get a list of authors' or editors' last names."""
    def get_last_name(authors):
        for author in authors :
            author = author.strip(" ")
            if "," in author:
                yield author.split(",")[0]
            elif " " in author:
                yield author.split(" ")[-1]
            else:
                yield author

    try:
        authors = entry["author"]
    except KeyError:
        authors = entry["editor"]

    authors = normalize(authors).split("and")
    return list(get_last_name(authors))


print("Reading Bibliography...")
with open(sys.argv[1]) as bibtex_file:
    bibliography = bibtexparser.load(bibtex_file)


print("Looking for Dois...")
before = 0
new = 0
total = len(bibliography.entries)
for i,entry in enumerate(bibliography.entries):
    print("\r{i}/{total} entries processed, please wait...".format(i=i,total=total),flush=True,end="")
    try:
        if "doi" not in entry or entry["doi"].isspace():
            title = entry["title"]
            authors = get_authors(entry)
            for author in authors:
                doi_match = searchdoi(title,author)
                if doi_match:
                    doi = doi_match.groups()[0]
                    entry["doi"] = doi
                    new += 1
        else:
            before += 1
    except:
        pass
print("")

template="We added {new} DOIs !\nBefore: {before}/{total} entries had DOI\nNow: {after}/{total} entries have DOI"

print(template.format(new=new,before=before,after=before+new,total=total))
outfile = sys.argv[1]+"_doi.bib"
print("Writing result to ",outfile)
writer = BibTexWriter()
writer.indent = '    '     # indent entries with 4 spaces instead of one
with open(outfile, 'w') as bibfile:
    bibfile.write(writer.write(bibliography))

